Spectral Equality for Novikov Integrability: Recursive Criticality and Unbounded Asymptotic Depth

We determine the finiteness boundary of the Novikov exponential moment for a one-dimensional constant-volatility mean-reverting diffusion. A localised change of measure cancels the squared drift and leaves a Brownian Feynman-Kac functional with potential $q/2$, where $q=-\lambda'$. If $q(\theta+y)\sim\kappa_\infty y^2$, the exact spectral boundary is $\kappa_\infty\sigma^2T^2=\pi^2$; for cubic drift it becomes $c\sigma^2T^2=\pi^2/3$, and equality is divergent. On the spectral equality surface, the first lower-order transition occurs at power $4/3$, where an explicit coefficient separates the two sides. For symmetric finite pure-power tails, exact tuning generates the recursion $\beta_n=1+3^{-(n+1)}$. We prove that this recursion gives a complete classification of the class. Each individual tail is decided after finitely many comparisons, but the required depth is unbounded: arbitrarily long common critical prefixes can lead to opposite outcomes. The drift-removing stochastic exponential nevertheless remains a true martingale; under the physical law it has no higher moments on the steep-drift class, while the reverse density is essentially bounded.

==> anc/numerical_check.py <==
#!/usr/bin/env python3
# Finite-difference checks for the critical-horizon manuscript.
# The PDE is discretised with centred differences in space and RK4 in time.

from __future__ import annotations

import math
from dataclasses import dataclass

import numpy as np


SIGMA = 1.0
KAPPA = 3.0
T_CRITICAL = math.pi / (SIGMA * math.sqrt(KAPPA))


@dataclass(frozen=True)
class PdeValue:
    domain: float
    mesh: float
    log_value: float


def pde_log_value(
    domain: float,
    time: float,
    target_mesh: float = 0.04,
    maximum_time_step: float = 0.0002,
) -> PdeValue:
    intervals = int(round(2.0 * domain / target_mesh))
    if intervals % 2:
        intervals += 1
    mesh = 2.0 * domain / intervals
    interior = intervals - 1
    x = np.linspace(-domain + mesh, domain - mesh, interior)

    q = KAPPA * x * x
    lambda_potential = -KAPPA * x**4 / 12.0

    diagonal = -SIGMA**2 / mesh**2 + 0.5 * q
    off_diagonal = SIGMA**2 / (2.0 * mesh**2)
    value = np.exp(lambda_potential / SIGMA**2)

    def apply_operator(vector: np.ndarray) -> np.ndarray:
        result = diagonal * vector
        result[1:] += off_diagonal * vector[:-1]
        result[:-1] += off_diagonal * vector[1:]
        return result

    time_steps = int(math.ceil(time / maximum_time_step))
    time_step = time / time_steps
    for _ in range(time_steps):
        k1 = apply_operator(value)
        k2 = apply_operator(value + 0.5 * time_step * k1)
        k3 = apply_operator(value + 0.5 * time_step * k2)
        k4 = apply_operator(value + time_step * k3)
        value += (time_step / 6.0) * (k1 + 2.0 * k2 + 2.0 * k3 + k4)

    centre = interior // 2
    centre_value = float(value[centre])
    return PdeValue(domain, mesh, math.log(centre_value))


def mehler_log_value_at_zero(time: float) -> float:
    omega = SIGMA * math.sqrt(KAPPA)
    angle = omega * time
    quadratic = -omega * math.cos(angle) / (2.0 * SIGMA**2 * math.sin(angle))
    quartic = KAPPA / (12.0 * SIGMA**2)
    peak = math.sqrt(max(quadratic, 0.0) / (2.0 * quartic))
    cutoff = max(7.0, 2.0 * peak + 5.0)
    y = np.linspace(-cutoff, cutoff, 200_001)
    exponent = quadratic * y * y - quartic * y**4
    maximum = float(np.max(exponent))
    trapezoid = getattr(np, "trapezoid", None)
    if trapezoid is None:
        trapezoid = np.trapz
    integral = float(trapezoid(np.exp(exponent - maximum), y))
    log_prefactor = 0.5 * math.log(
        omega / (2.0 * math.pi * SIGMA**2 * math.sin(angle))
    )
    return log_prefactor + maximum + math.log(integral)


def print_validation() -> None:
    print("Mehler validation for q(y)=3y^2, Lambda(y)=-y^4/4")
    print("T/Tc    h=.015 log N   h=.0075 log N  exact log N    relative error in N")
    for ratio in (0.50, 0.75, 0.90):
        time = ratio * T_CRITICAL
        coarse = pde_log_value(
            15.0,
            time,
            target_mesh=0.015,
            maximum_time_step=0.00005,
        )
        fine = pde_log_value(
            15.0,
            time,
            target_mesh=0.0075,
            maximum_time_step=0.00005,
        )
        exact = mehler_log_value_at_zero(time)
        relative = math.expm1(fine.log_value - exact)
        print(
            f"{ratio:4.2f}  {coarse.log_value:12.6f}  {fine.log_value:13.6f}"
            f"  {exact:11.6f}  {relative: .3e}"
        )


if __name__ == "__main__":
    print_validation()

